Families of smooth Fano fourfolds of Picard rank 1 without Bott vanishing

We show that $\chi(X,T_X)<0$ for the currently known families of smooth Fano fourfolds of Picard rank $1$ and index $1$. Combining this with the known Picard rank $1$ index $> 1$ cases, we show that among all currently known smooth Fano fourfolds of Picard rank $1$, the only variety satisfying Bott vanishing is the projective space. By a result of Kawakami--Totaro, the existence of an endomorphism of degree greater than 1 implies Bott vanishing. Therefore, among the currently known smooth Fano fourfolds of Picard rank $1$, any variety admitting an endomorphism of degree greater than 1 must be $\mathbb P^4$. Together with Burt Totaro, we develop new Schubert2 functions for symmetric and skew-symmetric degeneracy loci, and weighted projective spaces.

==> anc/computation.m2 <==
------------------------------------------------------------
-- Auxiliary Schubert2 functions developed with Burt Totaro.
--
-- The following functions are intended to be added to the
-- Macaulay2 package Schubert2. We include them here
-- so that the computations below can run before these functions
-- have been submitted to and incorporated into the official
-- Schubert2 package.
------------------------------------------------------------  
loadPackage "Schubert2"

skewDegeneracyLocus = method(TypicalValue => AbstractVariety)

skewDegeneracyLocus(ZZ,AbstractSheaf) := (k, E) -> (
     X := variety E;
     skewDegeneracyLocus(k, E, OO_X)
     )

skewDegeneracyLocus(ZZ,AbstractSheaf,AbstractSheaf) := (k, E, L) -> (
     X := variety E;
     if X =!= variety L then error "expected bundles on the same variety";
     if rank L != 1 then error "the second sheaf should be a line bundle";
     e := rank E;
     if not even k then error "the rank bound should be even";
     G := flagBundle({e-k,k}, E);
     S := G.Bundles#0;
     Q := G.Bundles#1;
     p := G/X;
     sectionZeroLocus(
        ((dual(Q) ** dual(S)) ** (p^*L)) ++ (exteriorPower(2,dual(S)) ** (p^*L))
          )
     )
weightedProjectiveBundle = method(
     Options => {VariableName => "h"},
     TypicalValue => AbstractVariety
     )

weightedProjectiveBundle(List,AbstractVariety) := opts -> (weights,X) -> (
     if #weights == 0 then error "expected a nonempty list of weights";
     if not all(weights, a -> instance(a,ZZ) and a > 0)
     then error "expected positive integer weights";

     n := #weights - 1;
     prodW := product weights;

     Hsym := if instance(opts.VariableName,String)
             then getSymbol opts.VariableName
             else opts.VariableName;

     S := intersectionRing X;

     -- A^*(X)[h]/(h^(n+1)).
     U := S(monoid [{Hsym},
          Degrees => {1},
          Join => false,
          DegreeRank => 1]);

     H := U_0;
     A := U / ideal(H^(n+1));
     h := A_0;

     WP := abstractVariety(dim X + n,A);

     WP.Base = X;
     WP.Weights = weights;

     -- Pullback from the base.
     pullback := method();
     pullback S := r -> promote(r,A);
     pullback ZZ := a -> promote(a,A);
     pullback QQ := a -> promote(a,A);

     -- Pushforward: pi_*(alpha H^n) = alpha/(a_0...a_n).
     pushforward := method();
     pushforward A := f -> promote(coefficient(h^n,f),S) / prodW;
     pushforward ZZ := a -> pushforward promote(a,A);
     pushforward QQ := a -> pushforward promote(a,A);

     Trel := sum(weights, a -> OO_WP(a*h)) - OO_WP;

     p := abstractVarietyMap(X,WP,pullback,pushforward,
          TangentBundle => Trel);

     WP.StructureMap = p;

     -- Integration on WP is integration after pushing forward to X.
     integral A := f -> integral (p_* f);

     WP.TautologicalLineBundle =
          abstractSheaf(WP, Rank => 1, ChernClass => 1_A + h);

     if X.?TangentBundle
     then WP.TangentBundle = Trel + p^*(tangentBundle X)
     else WP.TangentBundle = Trel;

     use WP;
     WP
     )

weightedProjectiveBundle List := opts -> weights -> (
     weightedProjectiveBundle(weights,point,VariableName => opts.VariableName)
     )

weightedProjectiveSpace = method(
     Options => {VariableName => "h"},
     TypicalValue => AbstractVariety
     )

weightedProjectiveSpace List := opts -> weights -> (
     weightedProjectiveBundle(weights,point,VariableName => opts.VariableName)
     )





------------------------------------------------------------
-- HRR computation using the skew degeneracy locus function.
-- The command skewDegeneracyLocus invokes flagBundle internally
-- to construct the relative Grassmannian G = Gr(e-k,E), then
-- constructs the zero locus Z inside G. We then compute chi(Z,T_Z)
-- directly by HRR.
------------------------------------------------------------

chiFromDegeneracyLocus = (E,L,k) -> (
     Z := skewDegeneracyLocus(k,E,L);
     chi tangentBundle Z);




------------------------------------------------------------
-- Example #6.
-- This is the Pfaffian/Grassmannian case with one extra quartic
-- hypersurface section in the original ambient weighted projective space.
--
-- We first construct the relative-Grassmannian model Z of the Pfaffian
-- degeneracy locus, and then pull back O_P(4) to Z.
------------------------------------------------------------

directSumList = L -> (
     if #L == 0 then error "expected a nonempty list";
     if #L == 1 then L#0
     else fold((A,B) -> A ++ B, L)
     );

chiFromDegeneracyLocusAndSections = (E,L,k,degrees) -> (
     P := variety E;
     Z := skewDegeneracyLocus(k,E,L);
     q := Z/P;

     FextraOnP := directSumList apply(degrees, d -> OO_P(d));
     FextraOnZ := q^*FextraOnP;

     X := sectionZeroLocus FextraOnZ;

     chi tangentBundle X
     );



------------------------------------------------------------
-- The Pfaffian examples.
-- For each case, we construct the ambient weighted projective space,
-- define the bundle E and the twist L, and compute chi(T_X)
-- from the relative-Grassmannian degeneracy locus model.
------------------------------------------------------------
P1 = weightedProjectiveSpace({1,1,1,1,1,1,1,1}, VariableName => "h1");
E1 = 4*OO_P1 ++ OO_P1(-1);
L1 = OO_P1(1);
chiT1 = chiFromDegeneracyLocus(E1,L1,2);

P2 = weightedProjectiveSpace({1,1,1,1,1,1,1,2}, VariableName => "h2");
E2 = OO_P2 ++ 4*OO_P2(-1);
L2 = OO_P2;
chiT2 = chiFromDegeneracyLocus(E2,L2,2);

P3 = weightedProjectiveSpace({1,1,1,1,1,1,2,2}, VariableName => "h3");
E3 = 3*OO_P3 ++ 2*OO_P3(-1);
L3 = OO_P3(1);
chiT3 = chiFromDegeneracyLocus(E3,L3,2);

P4 = weightedProjectiveSpace({1,1,1,1,1,2,2,2}, VariableName => "h4");
E4 = 5*OO_P4;
L4 = OO_P4(2);
chiT4 = chiFromDegeneracyLocus(E4,L4,2);

PA = weightedProjectiveSpace({1,1,1,1,1,1,1,1}, VariableName => "hA");
EA = 7*OO_PA;
LA = OO_PA(1);
chiTA = chiFromDegeneracyLocus(EA,LA,4);

P6 = weightedProjectiveSpace({1,1,1,1,1,1,1,1,2}, VariableName => "h6");
E6 = 5*OO_P6;
L6 = OO_P6(1);
chiT6 = chiFromDegeneracyLocusAndSections(E6,L6,2,{4});

hashTable {
     "#1" => chiT1,
     "#2" => chiT2,
     "#3" => chiT3,
     "#4" => chiT4,
     "#A" => chiTA,
     "#6" => chiT6
     }
